Some Properties of the Nash Equilibrium in $2 \times 2$ Zero-Sum Games

In this report, some properties of the set of Nash equilibria (NEs) of $2 \times 2$ zero-sum games are reviewed. In particular, the cardinality of the set of NEs is given in terms of the entries of the payoff matrix. Moreover, closed-form expressions for the NE strategies and the payoff at the NE (the value of the game) are provided in terms of the entries of the payoff matrix. The results presented in this report are not necessarily new knowledge, as they follow from the definition of the NE after some tedious calculations. Nevertheless this synthetic presentation is original in the literature.

==> simulation/G1.m <==
% fix P_A2, deine P_A2(L) = x
% calculate KL between BR_2(P_{A_1}) and Q_{A_2}
% plot in the same figure 

clc;
clear; 
close all; 

u = [5 0; 3 4]; 

%% the NE
[P_A1star, P_A2star] = ne_cal(u);
value = P_A1star*u*P_A2star'; 

%% define the channel
 e_1 = 0.2;
 e_2 = 0.1; 
 
 w = [1-e_1 e_1; e_1 1-e_1];
 w_hat= [1-e_2 e_2; e_2 1-e_2];

%% Proposition 1.2

if (1- e_1- e_1)/(1-e_2-e_2)> 0
    temp = (1-e_2-e_1)/(1-e_1- e_1);
    max_P_A2 = min(temp,1);
    temp = (-e_1+e_2)/(1-e_1- e_1);
    min_P_A2 = max(temp,0)   ;
else
    temp = (1-e_2-e_1)/(1-e_1- e_1);
    min_P_A2 = max(temp,1);
    temp = (-e_1+e_2)/(1-e_1- e_1);
    max_P_A2 = min(temp,0)   ;
    
end

%% fix P_A2, deine P_A2(L) = x
temp = [min_P_A2:0.0001:max_P_A2];
value_1 = zeros(1,size(temp,2)); 
value_2 = zeros(1,size(temp,2)); 

t= u(1,1) - u(1,2) - u(2,1) + u(2,2); 

for i=1:size(temp,2)
% \tilde{BR}_1(P_{A_2})
   beta = temp(i);
   P_A2 = [beta, 1-beta];    
   Q_A2 = inv(w_hat)*w*P_A2';
   
   thres = t*Q_A2(1,1) + u(1,2)- u(2,2); 
   if thres< 0
       Br_1 = [0, 1]; 
   end
   if thres >0 
       Br_1 = [1, 0]; 
   end
   if thres == 0
      Br_1 = P_A1star; 
   end
   
   value_1(1, i) =  Br_1*u*P_A2'; 
%BR_1(P_{A_2})

   
   thres_1 = t*P_A2(1,1) + u(1,2)- u(2,2); 
   if thres_1< 0
       Br_1 = [0, 1]; 
   end
   if thres_1 >0 
       Br_1 = [1, 0]; 
   end
   if thres_1 == 0
      Br_1 = P_A1star; 
   end
   
   value_2(1, i) =  Br_1*u*P_A2'; 


%BR_2(P_{A_1})  
   P_A_1 = Br_1; 
   thres_2 = t*Br_1(1,1) + u(2,1)- u(2,2); 
   if thres_2< 0
       Br_2 = [1, 0]; 
   end
   if thres_2 >0 
       Br_2 = [0, 1]; 
   end
   if thres_2 == 0
      Br_2 = P_A2star; 
   end
  
   
   
end
title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
xlabel('\beta','Fontsize',13);


A = plot(temp, value_1, 'Linewidth', 1.5);
hold on; 
B = plot(temp, value_2, 'Linewidth', 1.5);
hold on; 
C = plot(temp, value*ones(size(value_1)), 'Linewidth', 1.5);
hold on;
ylabel('Utility Function Value', 'Fontsize',13);


legend([A,B,C], '$v(B\!R_1\left( Q_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','$v(P_{A_1}^{\star}, P_{A_2}^{\star})$', 'Interpreter','latex', 'Fontsize',13);
legend('boxoff');

grid on; 

print -depsc2 '1.eps'
eps2pdf('1.eps','1.pdf');
delete 1.eps
hold off; 

% subplot(1,2,1)
% 
% 
% 
% 
% hold on; 
% C = plot(temp, value*ones(size(value_1)), 'color', 'k', 'Linewidth', 1.5);
% hold on; 
% 
% 
% legend([A,B,C], '$v(\tilde{B\!R}_1\left( P_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','Nash/Stackeberg Equilibrium', 'Interpreter','latex', 'Fontsize',13);
% legend('boxoff');
% 
% hold on; 
% 
% 
% 
%  subplot(1,2,2)
%  
%  D = plot(temp, KL_value, 'color','r', 'Linewidth', 1.5);
%  xlabel('\beta','Fontsize',13);
%  
%  hold on; 
% 
%  title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
% 


==> simulation/G2.m <==
% fix P_A2, deine P_A2(L) = x
% calculate KL between P_{A_2}^{\star} and Q_{A_2}
% plot in the same figure 

clc;
clear; 
close all; 

u = [0 5; 4 3]; 

%% the NE
[P_A1star, P_A2star] = ne_cal(u);
value = P_A1star*u*P_A2star'; 

%% define the channel
 e_1 = 0.2;
 e_2 = 0.1; 
 
 w = [1-e_1 e_1; e_1 1-e_1];
 w_hat= [1-e_2 e_2; e_2 1-e_2];

 P_A2_bar = det(w_hat)/det(w)*P_A2star(1,1) - 1/det(w)*(e_1 -e_2);
%% Proposition 1.2

if (1- e_1- e_1)/(1-e_2-e_2)> 0
    temp = (1-e_2-e_1)/(1-e_1- e_1);
    max_P_A2 = min(temp,1);
    temp = (-e_1+e_2)/(1-e_1- e_1);
    min_P_A2 = max(temp,0)   ;
else
    temp = (1-e_2-e_1)/(1-e_1- e_1);
    min_P_A2 = max(temp,1);
    temp = (-e_1+e_2)/(1-e_1- e_1);
    max_P_A2 = min(temp,0)   ;
    
end

%% fix P_A2, deine P_A2(L) = x
temp = [min_P_A2:0.0001:max_P_A2];
value_1 = zeros(1,size(temp,2)); 
value_2 = zeros(1,size(temp,2)); 

t= u(1,1) - u(1,2) - u(2,1) + u(2,2); 


for i=1:size(temp,2)
% \tilde{BR}_1(P_{A_2})
   beta = temp(i);
   P_A2 = [beta, 1-beta];    
   Q_A2 = inv(w_hat)*w*P_A2';
   
   thres = t*Q_A2(1,1) + u(1,2)- u(2,2); 
   if thres< 0
       Br_1 = [0, 1]; 
   end
   if thres >0 
       Br_1 = [1, 0]; 
   end
   if thres == 0
      Br_1 = P_A1star; 
   end
   
   value_1(1, i) =  Br_1*u*P_A2'; 
%BR_1(P_{A_2})

   
   thres_1 = t*P_A2(1,1) + u(1,2)- u(2,2); 
   if thres_1< 0
       Br_1 = [0, 1]; 
   end
   if thres_1 >0 
       Br_1 = [1, 0]; 
   end
   if thres_1 == 0
      Br_1 = P_A1star; 
   end
   
   value_2(1, i) =  Br_1*u*P_A2'; 


  
end
title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13);
xlabel('\beta','Fontsize',13);


A = plot(temp, value_1, 'Linewidth', 1.5);
hold on; 
B = plot(temp, value_2, '--','Linewidth', 1.5);
hold on; 
C = plot(temp, value*ones(size(value_1)), 'Linewidth', 1.5);
hold on;
ylabel('Utility Function Value', 'Fontsize',13);



legend([A,B,C], '$v(B\!R_1\left( Q_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','$v(P_{A_1}^{\star}, P_{A_2}^{\star})$', 'Interpreter','latex', 'Fontsize',13);
legend('boxoff');

grid on;
set(gcf,'renderer','zbuffer');
print -depsc2 '2.eps'
eps2pdf('2.eps','2.pdf');
delete 2.eps
hold off; 
% subplot(1,2,1)
% 
% 
% 
% 
% hold on; 
% C = plot(temp, value*ones(size(value_1)), 'color', 'k', 'Linewidth', 1.5);
% hold on; 
% 
% 
% legend([A,B,C], '$v(\tilde{B\!R}_1\left( P_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','Nash/Stackeberg Equilibrium', 'Interpreter','latex', 'Fontsize',13);
% legend('boxoff');
% 
% hold on; 
% 
% 
% 
%  subplot(1,2,2)
%  
%  D = plot(temp, KL_value, 'color','r', 'Linewidth', 1.5);
%  xlabel('\beta','Fontsize',13);
%  
%  hold on; 
% 
%  title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
% 


==> simulation/G3.m <==
% fix P_A2, deine P_A2(L) = x
% calculate KL between P_{A_2}^{\star} and Q_{A_2}
% plot in the same figure 

clc;
clear; 
close all; 

u = [5 0; 3 4]; 

%% the NE
[P_A1star, P_A2star] = ne_cal(u);
value = P_A1star*u*P_A2star'; 

%% define the channel
 e_1 = 0.2;
 e_2 = 0.8; 
 
 w = [1-e_1 e_1; e_1 1-e_1];
 w_hat= [1-e_2 e_2; e_2 1-e_2];

%% Proposition 1.2

if (1- e_1- e_1)/(1-e_2-e_2)> 0
    temp = (1-e_2-e_1)/(1-e_1- e_1);
    max_P_A2 = min(temp,1);
    temp = (-e_1+e_2)/(1-e_1- e_1);
    min_P_A2 = max(temp,0)   ;
else
    temp = (1-e_2-e_1)/(1-e_1- e_1);
    min_P_A2 = max(temp,1);
    temp = (-e_1+e_2)/(1-e_1- e_1);
    max_P_A2 = min(temp,0)   ;
    
end

%% fix P_A2, deine P_A2(L) = x
temp = [max_P_A2:0.0001:min_P_A2];
value_1 = zeros(1,size(temp,2)); 
value_2 = zeros(1,size(temp,2)); 


t= u(1,1) - u(1,2) - u(2,1) + u(2,2); 

for i=1:size(temp,2)
% \tilde{BR}_1(P_{A_2})
   beta = temp(i);
   P_A2 = [beta, 1-beta];    
   Q_A2 = inv(w_hat)*w*P_A2';
   
   thres = t*Q_A2(1,1) + u(1,2)- u(2,2); 
   if thres< 0
       Br_1 = [0, 1]; 
   end
   if thres >0 
       Br_1 = [1, 0]; 
   end
   if thres == 0
      Br_1 = P_A1star; 
   end
   
   value_1(1, i) =  Br_1*u*P_A2'; 
%BR_1(P_{A_2})

   
   thres_1 = t*P_A2(1,1) + u(1,2)- u(2,2); 
   if thres_1< 0
       Br_1 = [0, 1]; 
   end
   if thres_1 >0 
       Br_1 = [1, 0]; 
   end
   if thres_1 == 0
      Br_1 = P_A1star; 
   end
   
   value_2(1, i) =  Br_1*u*P_A2'; 


  
   
end

 
 
title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
xlabel('\beta','Fontsize',13);


A = plot(temp, value_1, 'Linewidth', 1.5);
hold on; 
B = plot(temp, value_2, '--','Linewidth', 1.5);
hold on; 
C = plot(temp, value*ones(size(value_1)), 'Linewidth', 1.5);
hold on;
ylabel('Utility Function Value', 'Fontsize',13);



legend([A,B,C], '$v(B\!R_1\left( Q_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','$v(P_{A_1}^{\star}, P_{A_2}^{\star})$', 'Interpreter','latex', 'Fontsize',13);
legend('boxoff');

grid on;
set(gcf,'renderer','zbuffer');
print -depsc2 '3.eps'
eps2pdf('3.eps','3.pdf');
delete 3.eps
hold off; 
% subplot(1,2,1)
% 
% 
% 
% 
% hold on; 
% C = plot(temp, value*ones(size(value_1)), 'color', 'k', 'Linewidth', 1.5);
% hold on; 
% 
% 
% legend([A,B,C], '$v(\tilde{B\!R}_1\left( P_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','Nash/Stackeberg Equilibrium', 'Interpreter','latex', 'Fontsize',13);
% legend('boxoff');
% 
% hold on; 
% 
% 
% 
%  subplot(1,2,2)
%  
%  D = plot(temp, KL_value, 'color','r', 'Linewidth', 1.5);
%  xlabel('\beta','Fontsize',13);
%  
%  hold on; 
% 
%  title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
% 


==> simulation/G4.m <==
% fix P_A2, deine P_A2(L) = x
% calculate KL between P_{A_2}^{\star} and Q_{A_2}
% plot in the same figure 

clc;
clear; 
close all; 

u = [0 5; 4 3]; 

%% the NE
[P_A1star, P_A2star] = ne_cal(u);
value = P_A1star*u*P_A2star'; 

%% define the channel
 e_1 = 0.2;
 e_2 = 0.8; 
 
 w = [1-e_1 e_1; e_1 1-e_1];
 w_hat= [1-e_2 e_2; e_2 1-e_2];

%% Proposition 1.2

if (1- e_1- e_1)/(1-e_2-e_2)> 0
    temp = (1-e_2-e_1)/(1-e_1- e_1);
    max_P_A2 = min(temp,1);
    temp = (-e_1+e_2)/(1-e_1- e_1);
    min_P_A2 = max(temp,0)   ;
else
    temp = (1-e_2-e_1)/(1-e_1- e_1);
    min_P_A2 = max(temp,1);
    temp = (-e_1+e_2)/(1-e_1- e_1);
    max_P_A2 = min(temp,0)   ;
    
end

%% fix P_A2, deine P_A2(L) = x
temp = [max_P_A2:0.0001:min_P_A2];
value_1 = zeros(1,size(temp,2)); 
value_2 = zeros(1,size(temp,2)); 

t= u(1,1) - u(1,2) - u(2,1) + u(2,2); 

for i=1:size(temp,2)
% \tilde{BR}_1(P_{A_2})
   beta = temp(i);
   P_A2 = [beta, 1-beta];    
   Q_A2 = inv(w_hat)*w*P_A2';
   
   thres = t*Q_A2(1,1) + u(1,2)- u(2,2); 
   if thres< 0
       Br_1 = [0, 1]; 
   end
   if thres >0 
       Br_1 = [1, 0]; 
   end
   if thres == 0
      Br_1 = P_A1star; 
   end
   
   value_1(1, i) =  Br_1*u*P_A2'; 
%BR_1(P_{A_2})

   
   thres_1 = t*P_A2(1,1) + u(1,2)- u(2,2); 
   if thres_1< 0
       Br_1 = [0, 1]; 
   end
   if thres_1 >0 
       Br_1 = [1, 0]; 
   end
   if thres_1 == 0
      Br_1 = P_A1star; 
   end
   
   value_2(1, i) =  Br_1*u*P_A2'; 


  
end

 
 
title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
xlabel('\beta','Fontsize',13);


A = plot(temp, value_1, 'Linewidth', 1.5);
hold on; 
B = plot(temp, value_2, '--','Linewidth', 1.5);
hold on; 
C = plot(temp, value*ones(size(value_1)), 'Linewidth', 1.5);
hold on;
ylabel('Utility Function Value', 'Fontsize',13);



legend([A,B,C], '$v(B\!R_1\left( Q_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','$v(P_{A_1}^{\star}, P_{A_2}^{\star})$', 'Interpreter','latex', 'Fontsize',13);
legend('boxoff');

grid on;
set(gcf,'renderer','zbuffer');
print -depsc2 '4.eps'
eps2pdf('4.eps','4.pdf');
delete 4.eps
hold off; 
% subplot(1,2,1)
% 
% 
% 
% 
% hold on; 
% C = plot(temp, value*ones(size(value_1)), 'color', 'k', 'Linewidth', 1.5);
% hold on; 
% 
% 
% legend([A,B,C], '$v(\tilde{B\!R}_1\left( P_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','Nash/Stackeberg Equilibrium', 'Interpreter','latex', 'Fontsize',13);
% legend('boxoff');
% 
% hold on; 
% 
% 
% 
%  subplot(1,2,2)
%  
%  D = plot(temp, KL_value, 'color','r', 'Linewidth', 1.5);
%  xlabel('\beta','Fontsize',13);
%  
%  hold on; 
% 
%  title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
% 


==> simulation/G5.m <==
% fix P_A2, deine P_A2(L) = x
% calculate KL between P_{A_2}^{\star} and Q_{A_2}
% plot in the same figure 

clc;
clear; 
close all;

u = [2 0; 0 1]; 

%% the NE
[P_A1star, P_A2star] = ne_cal(u);
value = P_A1star*u*P_A2star'; 

%% define the channel
 w = [0.6 0.3; 0.4 0.7];
 w_hat = [0.8 0.2; 0.2 0.8];
 

%% Proposition 1.2

%% fix P_A2, deine P_A2(L) = x
temp = [0:0.0001:1];
value_1 = zeros(1,size(temp,2)); 
value_2 = zeros(1,size(temp,2)); 

t= u(1,1) - u(1,2) - u(2,1) + u(2,2); 

for i=1:size(temp,2)
% \tilde{BR}_1(P_{A_2})
   beta = temp(i);
   P_A2 = [beta, 1-beta];    
   Q_A2 = inv(w_hat)*w*P_A2';
   
   thres = t*Q_A2(1,1) + u(1,2)- u(2,2); 
   if thres< 0
       Br_1 = [0, 1]; 
   end
   if thres >0 
       Br_1 = [1, 0]; 
   end
   if thres == 0
      Br_1 = P_A1star; 
   end
   
   value_1(1, i) =  Br_1*u*P_A2'; 
%BR_1(P_{A_2})

   
   thres_1 = t*P_A2(1,1) + u(1,2)- u(2,2); 
   if thres_1< 0
       Br_1 = [0, 1]; 
   end
   if thres_1 >0 
       Br_1 = [1, 0]; 
   end
   if thres_1 == 0
      Br_1 = P_A1star; 
   end
   
   value_2(1, i) =  Br_1*u*P_A2'; 


  
end



%%
 
title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
xlabel('\beta','Fontsize',13);


A = plot(temp, value_1, 'Linewidth', 1.5);
hold on; 
B = plot(temp, value_2, 'Linewidth', 1.5);
hold on; 
C = plot(temp, value*ones(size(value_1)), 'Linewidth', 1.5);
hold on;
ylabel('Utility Function Value', 'Fontsize',13);



legend([A,B,C], '$v(B\!R_1\left( Q_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','$v(P_{A_1}^{\star}, P_{A_2}^{\star})$', 'Interpreter','latex', 'Fontsize',13);
legend('boxoff');

print -depsc2 '5.eps'
eps2pdf('5.eps','5.pdf');
delete 5.eps
hold off; 

% subplot(1,2,1)
% 
% 
% 
% 
% hold on; 
% C = plot(temp, value*ones(size(value_1)), 'color', 'k', 'Linewidth', 1.5);
% hold on; 
% 
% 
% legend([A,B,C], '$v(\tilde{B\!R}_1\left( P_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','Nash/Stackeberg Equilibrium', 'Interpreter','latex', 'Fontsize',13);
% legend('boxoff');
% 
% hold on; 
% 
% 
% 
%  subplot(1,2,2)
%  
%  D = plot(temp, KL_value, 'color','r', 'Linewidth', 1.5);
%  xlabel('\beta','Fontsize',13);
%  
%  hold on; 
% 
%  title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
% 


==> simulation/G6.m <==
% fix P_A2, deine P_A2(L) = x
% calculate KL between P_{A_2}^{\star} and Q_{A_2}
% plot in the same figure 

clc;
clear; 
close all;

u = [2 0; 0 1]; 

%% the NE
[P_A1star, P_A2star] = ne_cal(u);
value = P_A1star*u*P_A2star'; 

%% define the channel
 w = [0.3 0.45; 0.7 0.55];
 w_hat = [0.8 0.2; 0.2 0.8];
 

%% Proposition 1.2

%% fix P_A2, deine P_A2(L) = x
temp = [0:0.0001:1];
value_1 = zeros(1,size(temp,2)); 
value_2 = zeros(1,size(temp,2)); 

t= u(1,1) - u(1,2) - u(2,1) + u(2,2); 

for i=1:size(temp,2)
% \tilde{BR}_1(P_{A_2})
   beta = temp(i);
   P_A2 = [beta, 1-beta];    
   Q_A2 = inv(w_hat)*w*P_A2';
   
   thres = t*Q_A2(1,1) + u(1,2)- u(2,2); 
   if thres< 0
       Br_1 = [0, 1]; 
   end
   if thres >0 
       Br_1 = [1, 0]; 
   end
   if thres == 0
      Br_1 = P_A1star; 
   end
   
   value_1(1, i) =  Br_1*u*P_A2'; 
%BR_1(P_{A_2})

   
   thres_1 = t*P_A2(1,1) + u(1,2)- u(2,2); 
   if thres_1< 0
       Br_1 = [0, 1]; 
   end
   if thres_1 >0 
       Br_1 = [1, 0]; 
   end
   if thres_1 == 0
      Br_1 = P_A1star; 
   end
   
   value_2(1, i) =  Br_1*u*P_A2'; 


  
 
end




%%
 
title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
xlabel('\beta','Fontsize',13);


A = plot(temp, value_1, 'Linewidth', 1.5);
hold on; 
B = plot(temp, value_2, 'Linewidth', 1.5);
hold on; 
C = plot(temp, value*ones(size(value_1)), 'Linewidth', 1.5);
hold on;
ylabel('Utility Function Value', 'Fontsize',13);



legend([A,B,C], '$v(B\!R_1\left( Q_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','$v(P_{A_1}^{\star}, P_{A_2}^{\star})$', 'Interpreter','latex', 'Fontsize',13);
legend('boxoff');

print -depsc2 '6.eps'
eps2pdf('6.eps','6.pdf');
delete 6.eps
hold off; 

% subplot(1,2,1)
% 
% 
% 
% 
% hold on; 
% C = plot(temp, value*ones(size(value_1)), 'color', 'k', 'Linewidth', 1.5);
% hold on; 
% 
% 
% legend([A,B,C], '$v(\tilde{B\!R}_1\left( P_{A_2} \right), P_{A_2})$','$v(B\!R_1\left( P_{A_2} \right), P_{A_2})$','Nash/Stackeberg Equilibrium', 'Interpreter','latex', 'Fontsize',13);
% legend('boxoff');
% 
% hold on; 
% 
% 
% 
%  subplot(1,2,2)
%  
%  D = plot(temp, KL_value, 'color','r', 'Linewidth', 1.5);
%  xlabel('\beta','Fontsize',13);
%  
%  hold on; 
% 
%  title('$P_{A_2}(a_1) = \beta$','Interpreter','latex', 'Fontsize',13); 
% 


==> simulation/ne_cal.m <==
function [P_A1star,P_A2star] = ne_cal(U)
%NE Summary of this function goes here
%   Detailed explanation goes here
% con_1 = U(1,1)>max(U(1,2), U(2,1)) & U(2,2)>max(U(1,2), U(2,1)); 
% con_2 = U(1,1)<max(U(1,2), U(2,1)) & U(2,2)<max(U(1,2), U(2,1)); 

temp = U(1,1) - U(1,2) - U(2,1) + U(2,2);
flag = 0;
if temp ~= 0
   flag = 1;   
   P_A1star = [(U(2,2)- U(2,1))/temp, 1- (U(2,2)- U(2,1))/temp]; 
   P_A2star = [(U(2,2)- U(1,2))/temp, 1- (U(2,2)- U(1,2))/temp];     
end
   
end


